Compute-Bounded Security Assurance - Coverage, Verification, and Response under Resource Constraints

Additional inference compute can increase the number of correctly resolved security-assurance tasks, but repeated success, unique coverage, accepted evidence, and operational protection are different quantities. We develop a resource-constrained framework that separates them. For repeated conditionally independent attempts with latent success probability $\Theta$, coverage is $C_n = 1 - E[(1-\Theta)^n]$, and its limiting value is $1 - P(\Theta = 0)$. Positive pairwise outcome correlation does not by itself imply a ceiling below one: we construct two models with the same mean success and pairwise correlation but different limiting coverage. We distinguish this result from the effective sample size used to estimate a mean, and show why finite-budget observations cannot generally identify an asymptotic support ceiling. We then connect coverage to fallible evidence checking, proper scoring of factual grounding, complete resource accounting, service capacity, and a response model that includes mitigation delay. A conceptual defensive architecture separates evidence analysis, adjudication, and operational authority. An evaluation protocol specifies held-out tasks, paired comparisons, negative cases, and uncertainty reporting. The contribution is a consistent theoretical synthesis and a set of counterexamples to invalid extrapolations, rather than an empirical scaling law. All numerical illustrations are analytic; no model-parity result, hardware benchmark, or general attacker-defender equilibrium is claimed.

==> anc/README.md <==
# Companion material

`make_figures.py` regenerates the three figures in the manuscript:

```
python3 make_figures.py <output-directory>
```

It writes `fig_coverage.pdf` (Figure 1), `fig_prevention.pdf` (Figure 2), and
`fig_architecture.pdf` (Figure 3). Requires `numpy`, `scipy`, and
`matplotlib`.

Every curve is a deterministic evaluation of a formula displayed in the paper:

| Figure | Equations used |
|---|---|
| 1, left  | (13), (20), (23), (24) |
| 1, right | $C_{n+1}-C_n = \mathrm{B}(a+1,b+n)/\mathrm{B}(a,b)$, from (16) and (23) |
| 2        | (40) and its $\gamma\to\infty$ limit $e^{-\alpha m}$ |
| 3        | Schematic; no numerical content |

No model runs, benchmarks, or measured data are involved.

## Building the manuscript

```
pdflatex main
pdflatex main
```

No BibTeX run is needed: the reference list is a `thebibliography`
environment at the end of `main.tex`.


==> anc/make_figures.py <==
#!/usr/bin/env python3
"""Figure generation for "Compute-Bounded Security Assurance".

All curves are deterministic evaluations of the formulas displayed in the
manuscript.  No model runs, benchmarks, or measured data are involved.

Usage:  python3 make_figures.py [outdir]
Requires: numpy, scipy, matplotlib.
"""

import sys
import os

import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch, FancyArrowPatch
from scipy.special import betaln

OUT = sys.argv[1] if len(sys.argv) > 1 else "."

BLUE = "#1f6f9e"
RUST = "#c8552d"
TEAL = "#1a9182"
GREY = "#808080"
EDGE = "#3f6f96"
FILL = "#eaf1f7"

plt.rcParams.update({
    "figure.dpi": 150,
    "savefig.bbox": "tight",
    "axes.grid": True,
    "grid.color": "#dddddd",
    "grid.linewidth": 0.6,
    "axes.axisbelow": True,
    "axes.edgecolor": "#666666",
    "axes.linewidth": 0.8,
    "font.size": 9,
    "legend.fontsize": 8,
    "legend.frameon": True,
    "legend.framealpha": 1.0,
    "legend.edgecolor": "#cccccc",
})


# ----------------------------------------------------------------------
# Model quantities (equations 13, 14, 20, 23, 24 of the manuscript)
# ----------------------------------------------------------------------

def coverage_beta(n, a, b):
    """C_n^beta = 1 - B(a, b+n)/B(a, b)  for Theta ~ Beta(a, b)."""
    return 1.0 - np.exp(betaln(a, b + n) - betaln(a, b))


def increment_beta(n, a, b):
    """C_{n+1} - C_n = E[Theta (1-Theta)^n] = B(a+1, b+n)/B(a, b)."""
    return np.exp(betaln(a + 1.0, b + n) - betaln(a, b))


def coverage_atom(n, q, c):
    """Zero-atom mixture: Theta = r w.p. q/r, else 0;  r = q + c(1-q)."""
    r = q + c * (1.0 - q)
    return (q / r) * (1.0 - (1.0 - r) ** n)


def coverage_ess(n, q, c):
    """Assumed effective-sample-size substitution, 1 - (1-q)^{n_eff}."""
    n_eff = n / (1.0 + (n - 1.0) * c)
    return 1.0 - (1.0 - q) ** n_eff


def coverage_iid(n, q):
    return 1.0 - (1.0 - q) ** n


def prevention(m, alpha, gamma):
    """P(prevent) = gamma/(alpha+gamma) * exp(-alpha m)   (equation 40)."""
    return gamma / (alpha + gamma) * np.exp(-alpha * m)


# ----------------------------------------------------------------------
# Figure 1
# ----------------------------------------------------------------------

def figure1(path):
    q = c = 0.1
    a = q * (1.0 / c - 1.0)          # 0.9
    b = (1.0 - q) * (1.0 / c - 1.0)  # 8.1

    n = np.unique(np.round(np.logspace(0, 5, 600)).astype(np.int64)).astype(float)

    fig, (ax0, ax1) = plt.subplots(1, 2, figsize=(7.4, 3.1))

    ax0.semilogx(n, coverage_beta(n, a, b), color=BLUE, lw=1.6,
                 label="Beta mixture: limit 1")
    ax0.semilogx(n, coverage_atom(n, q, c), color=RUST, lw=1.6,
                 label="Zero atom: limit 10/19")
    ax0.semilogx(n, coverage_ess(n, q, c), color=GREY, lw=1.4, ls="--",
                 label="ESS substitution (assumed)")
    ax0.semilogx(n, coverage_iid(n, q), color=TEAL, lw=1.6, ls=":",
                 label="iid reference: correlation 0")
    ax0.set_title("Matched mean and correlation", fontsize=9)
    ax0.set_xlabel("Complete attempts $n$")
    ax0.set_ylabel("Correct task coverage")
    ax0.set_ylim(0.0, 1.05)
    ax0.set_xlim(1, 1e5)
    ax0.legend(loc="lower right", fontsize=7.2)

    ax1.loglog(n, increment_beta(n, a, b), color=BLUE, lw=1.6)
    ax1.set_title("Slowing progress, no strict ceiling", fontsize=9)
    ax1.set_xlabel("Complete attempts $n$")
    ax1.set_ylabel("Next coverage increment")
    ax1.set_xlim(1, 1e5)
    ax1.set_ylim(1e-9, 2e-1)

    fig.tight_layout()
    fig.savefig(path)
    plt.close(fig)


# ----------------------------------------------------------------------
# Figure 2
# ----------------------------------------------------------------------

def figure2(path):
    alpha = 0.02
    m = np.linspace(0.0, 90.0, 601)

    fig, ax = plt.subplots(figsize=(7.0, 3.4))
    for gamma, colour in ((0.02, GREY), (0.10, BLUE), (0.50, TEAL)):
        ax.plot(m, prevention(m, alpha, gamma), color=colour, lw=1.6,
                label="Detection rate %.2f /s" % gamma)
    ax.plot(m, np.exp(-alpha * m), color=RUST, lw=1.5, ls="--",
            label="Infinite detection rate")

    y30 = prevention(30.0, alpha, 0.10)
    ax.plot([30.0], [y30], "o", color=BLUE, ms=5, zorder=5)
    ax.annotate("30 s delay: %.6f" % y30, xy=(30.0, y30),
                xytext=(38.0, y30 + 0.13), fontsize=8,
                arrowprops=dict(arrowstyle="-", color="#666666", lw=0.7))

    ax.set_xlabel("Mitigation delay (seconds)")
    ax.set_ylabel("Prevention probability")
    ax.set_xlim(0, 90)
    ax.set_ylim(0.0, 1.05)
    ax.set_xticks(range(0, 91, 10))
    ax.legend(loc="upper right", fontsize=8)

    fig.tight_layout()
    fig.savefig(path)
    plt.close(fig)


# ----------------------------------------------------------------------
# Figure 3
# ----------------------------------------------------------------------

BOXES = [
    (0.5, 3.05, "Versioned evidence",
     "Scope and provenance\nObservations and uncertainty"),
    (4.0, 3.05, "Bounded assessment",
     "Approved evidence and budgets\nClaims or unresolved results"),
    (7.5, 3.05, "Separate adjudication",
     "Correctness and claim scope\nDuplicates and error accounting"),
    (0.5, 1.15, "Measured protection",
     "Actual deployed effect\nCommon causal baseline"),
    (4.0, 1.15, "Independent enforcement",
     "Versioned bounded policies\nExisting protections persist"),
    (7.5, 1.15, "Authorized change process",
     "Deployment checks\nSide effects and rollback"),
]

BW, BH = 3.0, 1.15


def figure3(path):
    fig, ax = plt.subplots(figsize=(7.4, 3.2))
    ax.set_xlim(0.1, 10.9)
    ax.set_ylim(0.25, 4.45)
    ax.axis("off")
    ax.grid(False)

    for x, y, head, body in BOXES:
        ax.add_patch(FancyBboxPatch(
            (x, y), BW, BH,
            boxstyle="round,pad=0.02,rounding_size=0.10",
            linewidth=1.0, edgecolor=EDGE, facecolor=FILL))
        ax.text(x + BW / 2.0, y + BH - 0.28, head, ha="center", va="center",
                fontsize=8.6, fontweight="bold", color="#14344d")
        ax.text(x + BW / 2.0, y + 0.36, body, ha="center", va="center",
                fontsize=7.8, color="#1c1c1c", linespacing=1.45)

    def arrow(p0, p1):
        ax.add_patch(FancyArrowPatch(
            p0, p1, arrowstyle="-|>", mutation_scale=11,
            linewidth=1.1, color=EDGE, shrinkA=0, shrinkB=0))

    mid_top = 3.05 + BH / 2.0
    mid_bot = 1.15 + BH / 2.0
    arrow((3.55, mid_top), (3.95, mid_top))
    arrow((7.05, mid_top), (7.45, mid_top))
    arrow((9.0, 3.0), (9.0, 2.35))
    arrow((7.45, mid_bot), (7.05, mid_bot))
    arrow((3.95, mid_bot), (3.55, mid_bot))

    ax.text(5.5, 0.55,
            "Audit across every stage: evidence, versions, cost, timing, "
            "outcomes, and authority",
            ha="center", va="center", fontsize=8.2, color="#707070")

    fig.tight_layout()
    fig.savefig(path)
    plt.close(fig)


if __name__ == "__main__":
    figure1(os.path.join(OUT, "fig_coverage.pdf"))
    figure2(os.path.join(OUT, "fig_prevention.pdf"))
    figure3(os.path.join(OUT, "fig_architecture.pdf"))
    print("wrote fig_coverage.pdf, fig_prevention.pdf, fig_architecture.pdf")

